A Regional Dopamine-Serotonin Control Model of Conscious State

This article proposes a dopamine-serotonin theory of conscious state control. Regional dopamine signaling controls a candidate intensity coordinate and serotonergic signaling changes a candidate coordinate of felt complexity and significance within the capacity of the neural substrate. A receptor model, a regional bottleneck and a cumulative intensity response with an upper collapse gate connect these coordinates. Extensions cover sleep, seizures, regional demand, species differences, development, terminal collapse and receptor priming. A fixed regional benchmark and a weight-cancelling sensitivity identity provide quantitative tests across perturbations. Exploratory PPMI analyses examine REM timing and regional motor response. Restricted waiting for sustained REM uses 10,537 nights from 137 participants, with formulation variation in 36. A formulation contrast gives +1.220 minutes per 100 mg/day LEDD substitution at fixed total levodopa LEDD (95% interval 0.425 to 2.014, Holm-adjusted p = 0.0546 across six tests). Individual trends reduce the estimate to +0.905 minutes (-0.037 to 1.847), and removing the largest information contributor gives +0.482 minutes (-0.308 to 1.272). Estimates stay positive after deleting the two or three largest contributors, but all four intervals span zero. Conventional REM phase and latency coefficients are positive in both temporal models. A regional motor comparison in 254 participants finds an uncertain incremental prediction gain from a regional imaging response term (log-score difference $-7.38\times10^{-5}$, 95% interval $[-3.72,3.68]\times10^{-3}$). These outcomes measure sleep and motor behavior, rather than receptor signaling or conscious experience. The REM pattern motivates a prospective entry-mechanism test.

==> anc/reproducibility/README.md <==
# Aggregate results and mathematical checks

These files support the single manuscript. They are not a separate empirical supplement.

`aggregates/` contains complete reported timing families and dose-exclusion sensitivities, the ordinal score comparison, four synthetic recovery results, two summaries of participant-deletion refits, and joint deletion of the largest information contributors. Values retain their saved precision. The contributor identifier column was removed from the two timing exports. `provenance.json` records source and public-export hashes.

`entry_joint_deletion.csv` contains the full fit and joint deletion of the top one, two, and three information contributors for each REM-entry specification. Each full fit fixes its own ranking from participant sums of squared residualized replacement exposure. All nuisance effects are re-estimated after each deletion. The files report descriptive influence diagnostics, not a new confirmatory test family. Confidence intervals retain the original cluster correction. The trend correction counts two absorbed parameters for every participant, including six singleton participants. This is slightly conservative relative to the actual design rank. No contributor identities are exported.

Run `python anc/reproducibility/verify_results.py` from the extracted arXiv source directory. This standard-library script recalculates the two Holm corrections and checks the reported sample sizes, intervals, and display precision.

With NumPy and SciPy installed, run these commands from the same directory:

```
python anc/reproducibility/math/theory_review_math.py
python anc/reproducibility/math/verify_restored_details.py
python anc/reproducibility/math/verify_burden_extension.py
python anc/reproducibility/math/seizure_examples.py
```

The restored-details, burden-extension, and seizure-example scripts read the manuscript's TeX files. All generated check reports go into this ancillary directory. The scripts check illustrative mathematics and aggregate reporting; they do not refit participant models. The numerical algorithm in each mathematical script is unchanged from the manuscript check, with paths adapted to this archive layout.

The main manuscript's empirical appendix specifies preprocessing, both complete multiplicity families, the ordinal latent model, fixed regularization, integration, optimization, and evaluation rules. Repeating participant fits requires separately authorized PPMI extracts. Those records, participant-level scores, cached models containing individual inputs, and personal identifiers are not included here.

The author confirms initial PPMI downloads in July 2025, followed by later updates. Exact later download dates were not available. Dates such as `16Jun2025` in clinical export filenames and `13Nov2025` in the Xing imaging filename identify source versions; they are not asserted to be download dates.

The figure coordinates and TikZ sources used for the paper are in the main source tree. Compilation uses the saved sources and does not run the ancillary scripts.

`math/verify_sleep_exits.py` reads the declared REM and waking boundaries and entry durations from the manuscript. It compares analytical step responses with an independent time-grid evaluation, checks that brief excursions reset without entry, and verifies the sleep figure's entry markers and shaded onsets. Run it with the same `anc/reproducibility/` command prefix in the extracted archive. It writes `checks/sleep_exit_rule.json` under this ancillary directory. These are mathematical checks, not physiological estimates.

`math/state_reference.py` reproduces the cumulative waking-reference curve, its monotonicity and collapse checks, and the figure data. Run it from the extracted source directory. It writes the mathematical check report under `anc/reproducibility/checks/`.

Run `math/psychosis_coordinate_check.py` after `math/state_reference.py`, using the same `anc/reproducibility/` command prefix. It independently checks the regional psychosis scenario, its limiting input, and the numerical peak-to-collapse separation. These values do not classify a clinical state.


==> anc/reproducibility/aggregates/conventional_timing_results.csv <==
spec,outcome,n_nights,n_people,n_people_cr_varying,n_people_total_varying,beta,se,ci_low,ci_high,p,df_cluster,absorbed_parameters,effective_information_clusters,maximum_information_share,p_wild_cluster,wild_draws,sample,p_wild_holm_8
calendar,rem_phase_pp,10582,137,36,70,0.4018498765402395,0.14642800868344835,0.1122795899782209,0.6914201631022581,0.006881900548899533,136,175,10.608915587571708,0.2057895153820829,0.0165,9999.0,strict_deduplicated,0.1296
calendar,strict_first_REM_min,10582,137,36,70,2.1031636172535877,0.702814128000324,0.7133059645086763,3.493021269998499,0.0032870863355989174,136,175,10.608915587571708,0.2057895153820829,0.0162,9999.0,strict_deduplicated,0.1296
calendar,deep_phase_pp,9421,136,33,67,-0.07977671235348621,0.17106817811227523,-0.4180969270875219,0.25854350238054946,0.6417205240667815,135,174,9.98212427022809,0.2222263225545516,0.6904,9999.0,strict_deduplicated,1.0
calendar,rem_minus_deep_phase_pp,9421,136,33,67,0.5230910569347036,0.25681182471743363,0.015196294487314521,1.0309858193820927,0.043618278845693345,135,174,9.98212427022809,0.2222263225545516,0.1012,9999.0,strict_deduplicated,0.6072
trend,rem_phase_pp,10582,137,36,70,0.3311432678533203,0.17794140956691915,-0.020746684231827794,0.6830332199384684,0.06490784837842827,136,312,8.894251275651543,0.2393297592410419,0.1388,9999.0,strict_deduplicated,0.6940000000000001
trend,strict_first_REM_min,10582,137,36,70,1.409834635720148,0.8565934997913983,-0.28413107092266543,3.1038003423629617,0.10210130842852838,136,312,8.894251275651543,0.2393297592410419,0.2114,9999.0,strict_deduplicated,0.8456
trend,deep_phase_pp,9421,136,33,67,-0.06475098781682335,0.1462767081989219,-0.3540413039618109,0.22453932832816414,0.6587194261546302,135,310,8.46430316375345,0.25227392621206474,0.6821,9999.0,strict_deduplicated,1.0
trend,rem_minus_deep_phase_pp,9421,136,33,67,0.42378635827902633,0.28521240963187805,-0.1402760216227371,0.9878487381807898,0.13964712186969314,135,310,8.46430316375345,0.25227392621206474,0.2915,9999.0,strict_deduplicated,0.8744999999999999
calendar,rem_phase_pp,9926,134,35,66,0.42443280749397805,0.15582429905478737,0.11621837994752104,0.732647235040435,0.00732076242031664,133,172,9.364682290969473,0.22293630692771424,,,strict_resolved_dose,
calendar,strict_first_REM_min,9926,134,35,66,2.493328600516652,0.7013568230365803,1.1060719721905574,3.8805852288427465,0.0005240218524138712,133,172,9.364682290969473,0.22293630692771424,,,strict_resolved_dose,
calendar,deep_phase_pp,8835,133,32,63,0.015526298295332997,0.17749308431209784,-0.3355725662319698,0.36662516282263574,0.9304261135326753,132,171,8.691919183117736,0.2424517462486592,,,strict_resolved_dose,
calendar,rem_minus_deep_phase_pp,8835,133,32,63,0.44498123465789297,0.2705135211985855,-0.0901212483498477,0.9800837176656336,0.10235946119032881,132,171,8.691919183117736,0.2424517462486592,,,strict_resolved_dose,
trend,rem_phase_pp,9926,134,35,66,0.3597506619567293,0.1929345314171416,-0.02186636770672795,0.7413676916201866,0.06443795310774279,133,306,8.112938294152334,0.24678931573179855,,,strict_resolved_dose,
trend,strict_first_REM_min,9926,134,35,66,1.7989241007396926,0.9042464758153982,0.010359598316656449,3.5874886031627287,0.048706483043875155,133,306,8.112938294152334,0.24678931573179855,,,strict_resolved_dose,
trend,deep_phase_pp,8835,133,32,63,-0.04329349701910049,0.1473477362339074,-0.33476188342353497,0.24817488938533397,0.7693580505464612,132,304,7.666271308465716,0.2612811348411593,,,strict_resolved_dose,
trend,rem_minus_deep_phase_pp,8835,133,32,63,0.427194499824078,0.296685204079019,-0.15967815878065372,1.0140671584288097,0.15226555281341822,132,304,7.666271308465716,0.2612811348411593,,,strict_resolved_dose,


==> anc/reproducibility/aggregates/entry_joint_deletion.csv <==
spec,outcome,n_nights,n_people,n_people_cr_varying,n_people_total_varying,beta,se,ci_low,ci_high,df_cluster,absorbed_parameters,effective_information_clusters,maximum_information_share,deleted_top_count,removed_nights,full_fit_removed_information_share,estimate_fraction_of_full
calendar,REM_wait120,10537,137,36,70,1.219675140873633,0.4019103376111157,0.42487302152033135,2.0144772602269345,136,175,10.46128209654249,0.21081196751576584,0,0,0.0,1.0
calendar,REM_wait120,10296,136,35,69,0.9922122111705993,0.4396235262945797,0.12277215832512156,1.861652264016077,135,174,11.66858184975081,0.19298719938455372,1,241,0.21081196751576584,0.8135053162269866
calendar,REM_wait120,9984,135,34,68,1.066535908654057,0.5400614917027997,-0.001611620586696061,2.13468343789481,134,173,13.320007786401916,0.14180565389544106,2,553,0.36276824346591835,0.8744426059959827
calendar,REM_wait120,9962,134,33,67,1.2029979650250389,0.644526197255548,-0.07184988688776217,2.47784581693784,133,172,12.716415231534883,0.14741447015951223,3,575,0.4520286795928324,0.9863265427901985
trend,REM_wait120,10537,137,36,70,0.9051529808700214,0.47635487639785834,-0.03686773841696278,1.8471737001570054,136,312,8.758566061416703,0.24450193870466186,0,0,0.0,1.0
trend,REM_wait120,10296,136,35,69,0.48199462403513293,0.3996631572465771,-0.3084161155484796,1.2724053636187453,135,310,11.008863821813124,0.19766407200220226,1,241,0.24450193870466186,0.5325007310607826
trend,REM_wait120,9984,135,34,68,0.7284230558055852,0.4665993997428392,-0.19442925571379288,1.6512753673249634,134,308,13.123050648305291,0.14289466469178963,2,553,0.4095792077925071,0.8047513196116687
trend,REM_wait120,9870,134,33,67,0.8777781118455094,0.551645655068326,-0.2133556254260699,1.9689118491170885,133,306,12.330272335757705,0.14002945964899746,3,667,0.496718060744231,0.9697566382666059


==> anc/reproducibility/aggregates/entry_lopo_summary.csv <==
spec,n_deletions,full_beta,minimum_beta,maximum_beta,positive_estimates,minimum_ci_low,maximum_ci_high,intervals_excluding_zero,maximum_information_share,effective_information_clusters,top_contributor_removed_beta,top_contributor_removed_ci_low,top_contributor_removed_ci_high
calendar,137,1.219675140873633,0.9922122111705993,1.3628890695152396,137,0.12277215832512156,2.240816215397502,137,0.21081196751576584,10.46128209654249,0.9922122111705993,0.12277215832512156,1.861652264016077
trend,137,0.9051529808700214,0.48199462403513293,1.174096479876871,137,-0.3084161155484796,2.150090438492304,8,0.24450193870466186,8.758566061416703,0.48199462403513293,-0.3084161155484796,1.2724053636187453


==> anc/reproducibility/aggregates/entry_maintenance_results.csv <==
spec,outcome,n_nights,n_people,n_people_cr_varying,n_people_total_varying,beta,se,ci_low,ci_high,p,df_cluster,absorbed_parameters,effective_information_clusters,maximum_information_share,p_wild_cluster,wild_draws,sample,p_wild_holm_6
calendar,REM_wait120,10537,137,36,70,1.219675140873633,0.4019103376111157,0.42487302152033135,2.0144772602269345,0.0028855843470393053,136,175,10.46128209654249,0.21081196751576584,0.0091,9999.0,primary,0.0546
calendar,REM_maintenance20,10446,137,36,70,-0.18466263317403284,0.1447020340500643,-0.4708196999997354,0.10149443365166974,0.20407481532878924,136,175,10.48885186395333,0.20828067982820436,0.384,9999.0,primary,1.0
calendar,deep_wait120,10537,137,36,70,0.14255998205364107,0.6051090412613379,-1.054079923485963,1.339199887593245,0.8141022284845658,136,175,10.46128209654249,0.21081196751576584,0.8402,9999.0,primary,1.0
calendar,REM_minus_deep_wait120,10537,137,36,70,1.0771151588199928,0.7002633090165443,-0.307698094354494,2.4619284119944798,0.1263335333604537,136,175,10.46128209654249,0.21081196751576584,,,primary,
trend,REM_wait120,10537,137,36,70,0.9051529808700214,0.47635487639785834,-0.03686773841696278,1.8471737001570054,0.05952813866549795,136,312,8.758566061416703,0.24450193870466186,0.1242,9999.0,primary,0.621
trend,REM_maintenance20,10446,137,36,70,-0.290067599889827,0.2005150710886751,-0.6865983395837174,0.10646313980406341,0.1503063502081496,136,312,8.854670544739838,0.24109102395661883,0.3356,9999.0,primary,1.0
trend,deep_wait120,10537,137,36,70,0.38996062052917485,0.522023013374963,-0.6423716151822523,1.4222928562406019,0.45634219810776155,136,312,8.758566061416703,0.24450193870466186,0.5407,9999.0,primary,1.0
trend,REM_minus_deep_wait120,10537,137,36,70,0.5151923603408469,0.4921027036269789,-0.45797064439047286,1.4883553650721666,0.29699336583997915,136,312,8.758566061416703,0.24450193870466186,,,primary,
calendar,REM_wait120,9881,134,35,66,1.3128757936663726,0.43063216711963775,0.46110204799912646,2.164649539333619,0.0027735445108756224,133,172,9.219447788806546,0.22808759338538512,,,resolved_medication,
calendar,REM_maintenance20,9798,134,35,66,-0.18132522885060298,0.15801505556141557,-0.493872887906394,0.13122243020518803,0.25322729215347606,133,172,9.227864600773586,0.22575242483734337,,,resolved_medication,
calendar,deep_wait120,9881,134,35,66,0.3667298853375609,0.5949152939436306,-0.809989521543897,1.5434492922190188,0.5386575162023349,133,172,9.219447788806546,0.22808759338538512,,,resolved_medication,
calendar,REM_minus_deep_wait120,9881,134,35,66,0.946145908328811,0.7243141004970999,-0.48651932554494215,2.378811142202564,0.19371711604877456,133,172,9.219447788806546,0.22808759338538512,,,resolved_medication,
trend,REM_wait120,9881,134,35,66,0.9640017703749121,0.5352505740135012,-0.0947031316473338,2.022706672397158,0.07396409780171385,133,306,7.991209365874105,0.25202090219797335,,,resolved_medication,
trend,REM_maintenance20,9798,134,35,66,-0.26309544373235605,0.21619034996950193,-0.6907115816588951,0.16452069419418308,0.2257737198851769,133,306,8.056020575498136,0.24878899818994774,,,resolved_medication,
trend,deep_wait120,9881,134,35,66,0.36458307879049573,0.5707676611052974,-0.7643732457153944,1.493539403296386,0.5240780876542307,133,306,7.991209365874105,0.25202090219797335,,,resolved_medication,
trend,REM_minus_deep_wait120,9881,134,35,66,0.5994186915844161,0.5174524636559135,-0.42408223757513885,1.622919620743971,0.2487752751390751,133,306,7.991209365874105,0.25202090219797335,,,resolved_medication,


==> anc/reproducibility/aggregates/ordinal_comparison.csv <==
fit_nodes,score_nodes,people,conditional_gain,conditional_CI_low,conditional_CI_high,joint_gain,joint_CI_low,joint_CI_high
7,7,254,9.49310226213337e-05,-0.0036474758851750416,0.003901332989160481,-0.0007268564240757226,-0.004366988902894717,0.002793439694312496
7,11,254,-5.436862466675813e-05,-0.0036975924420955468,0.0038379306468708644,-0.000907836187695834,-0.004557165889199674,0.0026598672030503285
7,15,254,-7.37794680934581e-05,-0.0037243100152267493,0.0036839287157387633,-0.0009176499874075811,-0.00449984317442731,0.002791650235301863


==> anc/reproducibility/aggregates/ordinal_synthetic_recovery.csv <==
gamma_raw,seed,gamma_training_scale,gamma_estimated,heldout_gain,fit_success
0.0,260911,0.0,0.0014869946138161858,0.0005367106977452909,True
0.0,260912,0.0,0.019861546894886305,-0.013903237957203187,True
0.6,260911,0.5911823961861681,0.5777008828944533,0.7926682930348974,True
0.6,260912,0.5619701418765952,0.5551820715632256,0.5856301661620308,True


==> anc/reproducibility/checks/sleep_exit_rule.json <==
{
  "parameters": {
    "initial": 0.2,
    "x_REM": 0.45,
    "x_wake": 0.8,
    "REM_duration_in_tau": 1.5,
    "wake_duration_in_tau": 0.25
  },
  "REM_entry_in_tau": 2.480829253011726,
  "wake_entry_in_tau": 1.6362943611198908,
  "REM_range_transit_in_tau": 1.01160091167848,
  "sampled_exits": {
    "moderate_step": [
      "REM",
      2.481
    ],
    "larger_step": [
      "wake",
      1.6365
    ]
  },
  "figure_entry_times_hours": [
    2.025,
    4.525,
    6.525,
    7.504166666666666
  ],
  "checks": {
    "ordered_boundaries_and_positive_durations": true,
    "REM_plateau_matches_independent_grid": true,
    "wake_step_bypasses_completed_REM": true,
    "brief_excursion_resets_without_entry": true,
    "low_plateau_has_no_exit": true,
    "worked_numbers_match_manuscript": true,
    "figure_has_four_correct_entry_markers": true,
    "figure_REM_entry_2.025": true,
    "figure_REM_residence_2.025": true,
    "figure_panels_aligned_2.025": true,
    "figure_REM_entry_4.525": true,
    "figure_REM_residence_4.525": true,
    "figure_panels_aligned_4.525": true,
    "figure_REM_entry_6.525": true,
    "figure_REM_residence_6.525": true,
    "figure_panels_aligned_6.525": true,
    "figure_wake_entry_7.504": true,
    "figure_wake_residence_7.504": true,
    "figure_panels_aligned_7.504": true
  },
  "all_checks_pass": true,
  "scope": "Mathematical and figure checks only. No physiological parameter estimation."
}


==> anc/reproducibility/math/psychosis_coordinate_check.py <==
"""Independent W0 and cumulative-response checks for the psychosis discussion.

The regional vector is a numerical stress test, not a measured patient profile.
The script does not infer REM, psychosis, or high serotonergic complexity from x.
"""
from pathlib import Path
import json
import math

import numpy as np
from scipy.optimize import minimize_scalar


ROOT = Path(__file__).resolve().parents[1]
(ROOT / "checks").mkdir(exist_ok=True)
weights = np.array([4, 3, 2, 1, 1], dtype=float) / 11
kappa = 4.0
profile = np.array([0.6, 1.0, 3.0, 1.0, 1.0])
amplitudes = np.array([0.22, 0.70, 1.0, 0.95])
midpoints = np.array([0.20, 0.50, 0.80, 2.50])
scales = np.array([0.07, 0.08, 0.16, 0.18])
collapse = 3.20


def raw_state(x):
    cumulative = np.sum(amplitudes / (1 + np.exp(-(x - midpoints) / scales)))
    lower = 1 - math.exp(-(x / 0.10) ** 2)
    upper = (1 - math.exp(-((collapse - x) / 0.15) ** 4)) if x < collapse else 0.0
    return float(lower * upper * cumulative)


normalization = raw_state(1.0)


def state(x):
    return raw_state(x) / normalization


def coordinate(signals):
    return float(-np.log(np.sum(weights * np.exp(-kappa * signals))) / kappa)


x_profile = coordinate(profile)
pfc_only_upper_bound = float(profile[0] - np.log(weights[0]) / kappa)
striatum_only_limit = float(-np.log(np.sum(
    weights[[0, 1, 3, 4]] * np.exp(-kappa * profile[[0, 1, 3, 4]]))) / kappa)
peak = minimize_scalar(lambda x: -state(x), bounds=(2.7, 3.19), method="bounded",
                       options={"xatol": 1e-14})
prior = json.loads((ROOT / "checks/state_reference.json").read_text())
checks = {
    "weights_sum_to_one": abs(float(np.sum(weights)) - 1) < 1e-14,
    "reference_output_is_one": state(1.0) == 1.0,
    "profile_below_striatum_only_limit": x_profile < striatum_only_limit,
    "striatum_only_limit_below_pfc_bound": striatum_only_limit < pfc_only_upper_bound,
    "fixed_pfc_blocks_high_input_domain": pfc_only_upper_bound < 2.5,
    "profile_rounds_to_review_values": round(x_profile, 3) == 0.797
        and round(state(x_profile), 3) == 0.824,
    "peak_agrees_with_state_reference": abs(float(peak.x) - prior["peaks"][0]) < 1e-7,
    "normalization_agrees_with_state_reference": abs(normalization - prior["parameters"]["Z"]) < 1e-12,
}
report = {
    "parameters": {"weights": weights.tolist(), "kappa": kappa,
                   "regional_profile": profile.tolist(), "collapse_input": collapse},
    "coordinate": x_profile,
    "intensity": state(x_profile),
    "pfc_fixed_all_other_regions_unbounded_limit": pfc_only_upper_bound,
    "striatum_only_unbounded_limit": striatum_only_limit,
    "intensity_at_pfc_upper_bound": state(pfc_only_upper_bound),
    "peak_input": float(peak.x),
    "peak_intensity": state(float(peak.x)),
    "peak_to_zero_output_distance": collapse - float(peak.x),
    "peak_to_zero_output_distance_fraction_of_collapse_input":
        (collapse - float(peak.x)) / collapse,
    "interpretation": [
        "The numerical vector is not an empirical estimate of regional effective signaling.",
        "Elevating striatum alone cannot overcome fixed low prefrontal signaling under W0.",
        "The 250-320 percent band can represent a high-coordinated-input psychotic presentation, not every psychosis.",
        "A low coordinate does not identify REM or high complexity; history, observation functions and serotonergic inputs remain separate.",
        "The peak-to-collapse distance is a property of this parameter set, not a clinical safety margin."
    ],
    "checks": checks,
    "all_checks_pass": all(checks.values()),
}
target = ROOT / "checks/psychosis_coordinate.json"
target.write_text(json.dumps(report, indent=2) + "\n")
print(json.dumps(report, indent=2))
assert report["all_checks_pass"]


==> anc/reproducibility/math/seizure_examples.py <==
"""Recalculate W0 seizure examples using the complete reference state response."""
from pathlib import Path
import json
import numpy as np

ROOT = Path(__file__).resolve().parents[3]
OUT = ROOT / "anc/reproducibility/checks"
OUT.mkdir(parents=True, exist_ok=True)
weights = np.array([4, 3, 2, 1, 1]) / 11
amplitudes = np.array([.22, .70, 1.00, .95])
centers = np.array([.20, .50, .80, 2.50])
widths = np.array([.07, .08, .16, .18])


def raw_state(x):
    recruitment = np.sum(amplitudes / (1 + np.exp(-(x - centers) / widths)))
    onset = -np.expm1(-(x / .10) ** 2)
    upper = -np.expm1(-((3.20 - x) / .15) ** 4) if x < 3.20 else 0.
    return float(onset * upper * recruitment)


normalization = raw_state(1.)


def evaluate(signals):
    x = float(-np.log(np.dot(weights, np.exp(-4 * np.array(signals)))) / 4)
    c = raw_state(x) / normalization
    return {'signals': signals, 'D_kappa': x, 'C': c, 'above_cutoff': bool(c >= .50)}


rows = [evaluate(signals) for signals in [
    [1, 1, 1, 1, 1], [1, 2, 1, 1, 1], [.7, 1.4, 1, 1, 1], [.1, 2, .1, .1, .1]
]]
report = {
    'weights': weights.tolist(), 'kappa': 4,
    'state_parameters': {
        'family': 'normalized cumulative recruitment with low-input and collapse gates',
        'a': amplitudes.tolist(), 'mu': centers.tolist(), 'tau': widths.tolist(),
        'low_gate_scale': .10, 'collapse_input': 3.20, 'collapse_width': .15,
        'normalization': normalization, 'reference_input': 1.,
        'context': 'fixed reference serotonin, reference reserve, zero injury',
        'cutoff': .50, 'cutoff_status': 'illustrative observation criterion'
    },
    'rows': rows,
    'graded_examples': {
        'pfc_zero': evaluate([0, 1, 1, 1, 1]),
        'striatum_half': evaluate([1, 1, .5, 1, 1]),
        'pfc_half': evaluate([.5, 1, 1, 1, 1]),
        'striatum_zero': evaluate([1, 1, 0, 1, 1])
    }
}
table = (ROOT / 'tables/seizure_example.tex').read_text()
assert all(f"{row[field]:.3f}" in table for row in rows for field in ['D_kappa', 'C'])
assert rows[0]['C'] == 1.
assert set(row['above_cutoff'] for row in rows) == {True, False}
(OUT / 'seizure_example.json').write_text(json.dumps(report, indent=2) + '\n')
print(json.dumps(report, indent=2))


==> anc/reproducibility/math/state_reference.py <==
"""Audit a cumulative state response and generate reproducible Figure 1 inputs.

For fixed serotonergic context, every amplitude and rise scale is positive.
Writing s_i = sigmoid((x-mu_i)/tau_i) gives
B'(x) = sum_i (a_i/tau_i) s_i (1-s_i) > 0 for finite x.
The low-input factor is nondecreasing. Thus, at fixed reserve and injury,
only the upper viability gate can reverse the direction of this example.
The single-peak check is specific to the declared numerical example.
"""
from pathlib import Path
import json
import numpy as np
from scipy.special import expit
from scipy.signal import find_peaks
from scipy.optimize import brentq

ROOT = Path(__file__).resolve().parents[3]
OUT = Path(__file__).resolve().parents[1] / "checks"
OUT.mkdir(exist_ok=True)
mu = np.array([.20, .50, .80, 2.50])
a = np.array([.22, .70, 1., .95])
tau = np.array([.07, .08, .16, .18])
x_low, x_c, s_c = .10, 3.20, .15


def raw(x):
    """Cumulative core B, with no component-specific attenuation."""
    return np.sum(a * expit((np.asarray(x)[..., None] - mu) / tau), axis=-1)


def raw_derivative(x):
    z = (np.asarray(x)[..., None] - mu) / tau
    # expit(-z) avoids cancellation in 1-expit(z) for large positive z.
    return np.sum((a / tau) * expit(z) * expit(-z), axis=-1)


def low_gate(x):
    return -np.expm1(-(np.asarray(x) / x_low) ** 2)


def upper_gate(x):
    x = np.asarray(x)
    return -np.expm1(-((x_c - x) / s_c) ** 4) * (x < x_c)


def viability(x):
    return low_gate(x) * upper_gate(x)


V_reference = float(viability(1.))
Z = float(V_reference * raw(1.))


def curve(x):
    return viability(x) * raw(x) / Z


def derivative_terms(x):
    """Separate positive core/low-gate terms from the upper-gate term."""
    x = np.asarray(x)
    low_prime = 2 * x / x_low ** 2 * np.exp(-(x / x_low) ** 2)
    q = (x_c - x) / s_c
    upper_prime = -4 / s_c * q ** 3 * np.exp(-q ** 4) * (x < x_c)
    core_term = low_gate(x) * upper_gate(x) * raw_derivative(x) / Z
    low_term = low_prime * upper_gate(x) * raw(x) / Z
    upper_term = low_gate(x) * upper_prime * raw(x) / Z
    return core_term, low_term, upper_term


def curve_derivative(x):
    return sum(derivative_terms(x))


x = np.linspace(0, 4, 2001)
y = curve(x)
np.savetxt(ROOT / 'figures/state_response.dat', np.c_[100 * x, y],
           header='percent C', comments='', fmt='%.12g')
fine = np.linspace(0, x_c, 32001)
fine_y = curve(fine)
peak_indices = find_peaks(fine_y, prominence=1e-8)[0]
valley_indices = find_peaks(-fine_y, prominence=1e-8)[0]
peaks = [float(brentq(curve_derivative, fine[i - 1], fine[i + 1],
                     xtol=1e-14)) for i in peak_indices]
values = {str(k): float(curve(k)) for k in [0, .2, .245012875, .5, 1., 2.5, 3., 3.2]}
reference_derivative = float(curve_derivative(1.))

# Independent complex-step differentiation checks the analytic core derivative.
# This test uses exp rather than the expit implementation in raw_derivative.
rng = np.random.default_rng(7312026)
n_draws = 5000
random_a = np.exp(rng.uniform(np.log(.01), np.log(10.), (n_draws, 4)))
random_tau = np.exp(rng.uniform(np.log(.02), np.log(1.), (n_draws, 4)))
random_mu = rng.uniform(-1., 4., (n_draws, 4))
test_x = rng.uniform(0., 3.2, (n_draws, 1))
z = (test_x - random_mu) / random_tau
analytic = np.sum(random_a / random_tau * expit(z) * expit(-z), axis=1)
complex_core = np.sum(random_a / (1 + np.exp(
    -(test_x + 1e-20j - random_mu) / random_tau)), axis=1)
complex_derivative = np.imag(complex_core) / 1e-20
scaled_derivative_error = float(np.max(
    np.abs(analytic - complex_derivative) / (1 + np.abs(analytic))))

# Ordered-input comparisons test direction without assuming peak structure.
ordered_inputs = np.linspace(0., 3.2, 129)
random_core = np.sum(random_a[:, None, :] * expit(
    (ordered_inputs[None, :, None] - random_mu[:, None, :]) /
    random_tau[:, None, :]), axis=2)
core_reversals = int(np.sum(np.diff(random_core, axis=1) < -1e-12))

positive_term, low_term, upper_term = derivative_terms(fine)
full_derivative = positive_term + low_term + upper_term
declines = full_derivative < -1e-10
without_upper_gate = low_gate(fine) * raw(fine) / Z
example_peak = peaks[0] if len(peaks) == 1 else None
if example_peak is not None:
    below_peak = fine < example_peak
    above_peak = fine > example_peak
    rises_then_falls = bool(np.all(full_derivative[below_peak] >= -1e-10)
                           and np.all(full_derivative[above_peak] <= 1e-10))
else:
    rises_then_falls = False

checks = dict(
    reference_is_one=abs(values['1.0'] - 1) < 1e-12,
    waking_branch_increases=reference_derivative > 0,
    zero_input_zero_output=values['0'] == 0,
    upper_collapse_zero_output=values['3.2'] == 0,
    suppression_below_reference=values['0.245012875'] < values['1.0'],
    example_core_derivative_positive=bool(np.all(raw_derivative(fine) > 0)),
    positive_parameter_core_derivative_positive=bool(np.all(analytic > 0)),
    complex_step_derivative_agrees=scaled_derivative_error < 1e-11,
    ordered_input_core_never_decreases=core_reversals == 0,
    no_decline_without_upper_gate=bool(np.all(np.diff(without_upper_gate) >= -1e-12)),
    example_has_one_peak=len(peaks) == 1,
    example_has_no_interior_valleys=len(valley_indices) == 0,
    example_rises_then_falls=rises_then_falls,
    decline_requires_negative_upper_gate=bool(np.any(declines)
        and np.all(upper_term[declines] < 0)
        and np.all(positive_term >= 0) and np.all(low_term >= 0)),
    gates_preserved=abs(float(upper_gate(3.)) - .957595) < 1e-5
        and abs(float(upper_gate(3.1)) - .179245) < 1e-5,
    finite_nonnegative=bool(np.all(np.isfinite(y) & (y >= 0))),
)
report = dict(
    model='cumulative_sigmoid_core_with_unchanged_viability_gates',
    parameters=dict(mu=mu.tolist(), relative_amplitudes=a.tolist(), tau=tau.tolist(),
                    x_low=x_low, x_c=x_c, s_c=s_c,
                    V_reference=V_reference, Z=Z),
    values=values,
    reference_derivative=reference_derivative,
    peaks=peaks,
    peak_values=[float(curve(p)) for p in peaks],
    audit=dict(positive_parameter_draws=n_draws,
               ordered_input_comparisons=n_draws * (len(ordered_inputs) - 1),
               core_direction_violations=core_reversals,
               worst_scaled_complex_step_error=scaled_derivative_error,
               derivative_identity='B_prime=sum((a_i/tau_i)*sigmoid(z_i)*sigmoid(-z_i))>0',
               scope='Fixed serotonergic parameters, reserve and injury; the one-peak result is specific to this numerical example.',
               collapse_note='The smooth upper gate can reverse the rise before x_c; x_c is the zero-output boundary.'),
    checks=checks,
    all_checks_pass=all(checks.values()),
)
(OUT / 'state_reference.json').write_text(json.dumps(report, indent=2) + '\n')
print(json.dumps(report, indent=2))
assert report['all_checks_pass']


==> anc/reproducibility/math/theory_review_math.py <==
"""Independent, deterministic numerical checks for the final theory review.

Run from the workspace with: python v5/review/theory_review_math.py
Requires NumPy and SciPy. No participant data or manuscript files are read.
The examples verify algebra and declared domains, not biological validity.
"""

from pathlib import Path
import json

import numpy as np
from scipy.optimize import brentq
from scipy.special import logsumexp


ROOT = Path(__file__).resolve().parents[1]
SEED = 20260915
SAMPLE_COUNT = 1000
WEIGHTS = np.array([4, 3, 2, 1, 1], dtype=float) / 11


def soft_min(signals, kappa=4.0):
    """Stable normalized log-sum-exp, independent of manuscript helpers."""
    return float(-logsumexp(-kappa * np.asarray(signals), b=WEIGHTS) / kappa)


def run_checks():
    checks = {}
    examples = {}
    inputs = {
        "reference": [1, 1, 1, 1, 1],
        "isolated_pfc_floor": [0, 1, 1, 1, 1],
        "pfc_and_partial_motor": [0, 0.3, 1, 1, 1],
        "distributed_suppression": [0.1, 1, 0.1, 0.1, 0.1],
        "pfc_and_motor_zero": [0, 0, 1, 1, 1],
        "weighted_redistribution": [0.7, 1.4, 1, 1, 1],
        "pfc_excess": [4, 1, 1, 1, 1],
    }
    expected_rounded = {
        "reference": 1.000,
        "isolated_pfc_floor": 0.245,
        "pfc_and_partial_motor": 0.198,
        "distributed_suppression": 0.177,
        "pfc_and_motor_zero": 0.110,
        "weighted_redistribution": 0.878,
        "pfc_excess": 1.113,
    }
    checks["weights_sum_to_one"] = bool(abs(WEIGHTS.sum() - 1) < 1e-15)
    for name, signal in inputs.items():
        value = soft_min(signal)
        examples[name] = {"signals": signal, "bottleneck": value}
        checks[name + "_reported_precision"] = round(value, 3) == expected_rounded[name]

    checks["redistribution_preserves_weighted_mean"] = bool(
        abs(np.dot(WEIGHTS, inputs["weighted_redistribution"]) - 1) < 1e-15
    )
    checks["isolated_pfc_floor_above_target"] = (
        examples["isolated_pfc_floor"]["bottleneck"] > 0.20
    )
    checks["distributed_suppression_below_target"] = (
        examples["distributed_suppression"]["bottleneck"] < 0.20
    )
    two_level_floor = -np.log(WEIGHTS[0] + (1 - WEIGHTS[0]) * np.exp(-4)) / 4
    checks["isolated_floor_two_level_identity"] = bool(
        abs(two_level_floor - examples["isolated_pfc_floor"]["bottleneck"]) < 1e-14
    )

    kappa_target = brentq(lambda k: soft_min([0, 1, 1, 1, 1], k) - 0.20, 4, 8)
    examples["kappa_target"] = {
        "signals": [0, 1, 1, 1, 1],
        "target": 0.20,
        "kappa": float(kappa_target),
        "bottleneck_at_root": soft_min([0, 1, 1, 1, 1], kappa_target),
    }
    checks["kappa_target_reported_precision"] = round(kappa_target, 3) == 4.999
    checks["kappa_target_residual"] = abs(examples["kappa_target"]["bottleneck_at_root"] - 0.20) < 1e-12

    alpha, epsilon = 1 / 4, 1 / 20
    norm = 1 + alpha / (1 + epsilon)
    roots = np.sort(np.roots([1, epsilon - norm, alpha - epsilon * norm]))
    demand = lambda e: (e + alpha / (e + epsilon)) / norm
    demand_derivative = lambda e: (1 - alpha / (e + epsilon) ** 2) / norm
    derivatives = np.array([demand_derivative(e) for e in roots])
    examples["X1_reserve_equilibria"] = {
        "alpha_E": alpha,
        "epsilon_E": epsilon,
        "supply_over_reference_demand": 1.0,
        "equilibria": roots.tolist(),
        "demand_derivatives": derivatives.tolist(),
        "scalar_reserve_stability": ["unstable", "stable"],
        "derivative_reversal": float(np.sqrt(alpha) - epsilon),
    }
    checks["X1_equilibrium_residuals"] = bool(max(abs(demand(e) - 1) for e in roots) < 1e-14)
    checks["X1_equilibria_reported_precision"] = [round(float(e), 3) for e in roots] == [0.188, 1.000]
    checks["X1_scalar_stability_signs"] = bool(derivatives[0] < 0 < derivatives[1])
    checks["X1_derivative_reversal"] = abs(np.sqrt(alpha) - epsilon - 0.45) < 1e-15

    rng = np.random.default_rng(SEED)
    max_scaled_error = 0.0
    max_peak_scaled_residual = 0.0
    peak_cases = 0
    peak_failures = 0
    monotone_failures = 0
    for _ in range(SAMPLE_COUNT):
        a, b, k_n, k_a, ligand = np.exp(rng.uniform(np.log(0.01), np.log(100), 5))

        def response(z):
            return a * z * (k_a + z) / ((k_n + z) * (k_a + (1 + b) * z))

        delta = b * k_a - (1 + b) * k_n

        def derivative(z):
            return a * (-delta * z ** 2 + 2 * k_n * k_a * z + k_n * k_a ** 2) / (
                (k_n + z) ** 2 * (k_a + (1 + b) * z) ** 2
            )

        analytic = derivative(ligand)
        independent = response(ligand + 1j * 1e-20).imag / 1e-20
        max_scaled_error = max(max_scaled_error, abs(analytic - independent) / (1 + abs(analytic)))
        if delta > 0:
            peak_cases += 1
            peak = k_a / (np.sqrt(b * (k_a / k_n - 1)) - 1)
            peak_failures += not (
                response(peak) > response(peak * 0.99)
                and response(peak) > response(peak * 1.01)
                and derivative(peak * 0.99) > 0 > derivative(peak * 1.01)
            )
            max_peak_scaled_residual = max(
                max_peak_scaled_residual, abs(derivative(peak)) / (1 + abs(response(peak)))
            )
        else:
            concentrations = np.concatenate(([0.0], np.geomspace(0.0001, 1e6, 61)))
            monotone_failures += not bool(np.all(derivative(concentrations) > 0))
    examples["receptor_audit"] = {
        "seed": SEED,
        "parameter_distribution": "Independent log-uniform draws from 0.01 to 100 for a, b, K_N, K_A and L.",
        "samples": SAMPLE_COUNT,
        "complex_step": 1e-20,
        "max_scaled_derivative_error": float(max_scaled_error),
        "positive_peak_cases": peak_cases,
        "peak_test_failures": int(peak_failures),
        "max_scaled_peak_derivative_residual": float(max_peak_scaled_residual),
        "nonpeak_cases": SAMPLE_COUNT - peak_cases,
        "monotonicity_test_failures": int(monotone_failures),
    }
    checks["receptor_derivative_complex_step"] = max_scaled_error < 1e-12
    checks["receptor_peak_location_and_sign_change"] = peak_cases > 0 and peak_failures == 0
    checks["receptor_peak_stationarity"] = max_peak_scaled_residual < 1e-12
    checks["receptor_no_peak_monotonicity"] = monotone_failures == 0

    x, width = 2.5, 0.15
    boundaries = [3.2, 2.6]
    gates = [float(-np.expm1(-((xc - x) / width) ** 4)) for xc in boundaries]
    examples["physiological_context_counterexample"] = {
        "fixed_x": x,
        "fixed_width": width,
        "collapse_boundaries": boundaries,
        "viability_gates": gates,
        "interpretation": (
            "Both inputs are below their respective collapse boundaries. "
            "Different oxygen or temperature inputs can change the allowed x_c(E,O2,T) mapping "
            "at equal x, h, E, J and substrate capacity. Conditional sufficiency therefore "
            "requires those physiological inputs, or the viability mapping, to be fixed. "
            "The boundary changes here are illustrative, not physiological calibration."
        ),
    }
    checks["context_example_both_below_collapse"] = all(x < xc for xc in boundaries)
    checks["context_example_distinct_positive_gates"] = 0 < gates[1] < gates[0] <= 1
    checks["context_example_gate_precision"] = [round(v, 3) for v in gates] == [1.000, 0.179]

    return {
        "review_date": "2026-09-15",
        "seed": SEED,
        "scope": "Independent algebra and illustrative domain checks. No participant data, manuscript imports, or empirical fits.",
        "checks": {name: bool(value) for name, value in checks.items()},
        "all_checks_pass": bool(all(checks.values())),
        "examples": examples,
    }


if __name__ == "__main__":
    report = run_checks()
    destination = ROOT / "checks" / "theory_review_math.json"
    destination.parent.mkdir(parents=True, exist_ok=True)
    destination.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({
        "all_checks_pass": report["all_checks_pass"],
        "check_count": len(report["checks"]),
        "report": str(destination),
    }, indent=2))
    raise SystemExit(0 if report["all_checks_pass"] else 1)


==> anc/reproducibility/math/verify_burden_extension.py <==
"""Check exact limits of the optional solute/oxidant injury extension."""
from pathlib import Path
import hashlib, json
import numpy as np
from scipy.integrate import solve_ivp

ROOT = Path(__file__).resolve().parents[3]
OUT = Path(__file__).resolve().parents[1]/'checks'
OUT.mkdir(exist_ok=True)
rng = np.random.default_rng(10092026)
errors = []
nonnegative = []
for removal in [0., .1, 1., 4.]:
    for initial in [0., .5, 3.]:
        for formation in [0., .2, 2.]:
            times = np.linspace(0, 3, 80)
            if removal == 0:
                exact = initial + formation * times
            else:
                equilibrium = formation / removal
                exact = equilibrium + (initial - equilibrium) * np.exp(-removal * times)
            result = solve_ivp(lambda t, y: [formation - removal * y[0]],
                               (0, 3), [initial], t_eval=times, rtol=1e-10, atol=1e-12)
            assert result.success
            errors.append(float(np.max(np.abs(result.y[0] - exact))))
            nonnegative.append(bool(np.min(result.y[0]) >= -1e-10))

nesting, boundary = [], []
for _ in range(500):
    q, p, temp, tc, kj, kt, rho, reserve, injury, eta, adaptation, w, z, wc, zc, kw, kz = rng.uniform(0, 3, 17)
    adaptation = min(adaptation, 1)
    recovery = min(reserve, 1)
    old = kj * max(q-p, 0)/(1+eta*adaptation) + kt*max(temp-tc, 0) - rho*recovery*injury
    extended = old + kw*max(w-wc, 0) + kz*max(z-zc, 0)
    nested = old + 0*max(w-wc, 0) + 0*max(z-zc, 0)
    nesting.append(float(abs(old-nested)))
    boundary.append(bool(extended + rho*recovery*injury >= -1e-12))

# Dimensionless component example with recovered supply and normal temperature.
# Repair is 0.1. W=2 exceeds Wc=1, with kW=0.2.
old_derivative = -.1
new_derivative = old_derivative + .2*(2-1)
checks = {
    'balance_matches_exact_solution': max(errors) < 1e-8,
    'nonnegative_burdens': all(nonnegative),
    'nonnegative_injury_boundary': all(boundary),
    'old_injury_law_nested_exactly': max(nesting) == 0,
    'injury_can_continue_after_supply_recovery': old_derivative <= 0 < new_derivative,
}
report = {
    'scope': 'Mathematical component checks. No biological calibration, PPMI fit, or power estimate.',
    'source_sha256': hashlib.sha256((ROOT/'waste_oxidative.tex').read_bytes()).hexdigest(),
    'balance_cases': len(errors),
    'maximum_ODE_error': max(errors),
    'nesting_cases': len(nesting),
    'post_recovery_example': {'old_derivative': old_derivative, 'extended_derivative': new_derivative},
    'checks': checks,
    'all_checks_pass': all(checks.values()),
}
(OUT/'waste_oxidative_math.json').write_text(json.dumps(report, indent=2)+'\n', encoding='utf-8')
assert report['all_checks_pass'], report
print(json.dumps(report, indent=2))


==> anc/reproducibility/math/verify_restored_details.py <==
"""Recalculate the restored explanatory examples without participant data."""
from pathlib import Path
import json, math
import numpy as np

ROOT=Path(__file__).resolve().parents[3]
OUT=Path(__file__).resolve().parents[1]/'checks'
OUT.mkdir(exist_ok=True)

def state_output(x):
    """Full normalized reference-context response used by the main figure."""
    amplitudes=np.array([.22,.70,1.00,.95])
    centers=np.array([.20,.50,.80,2.50])
    widths=np.array([.07,.08,.16,.18])
    def raw(q):
        recruitment=np.sum(amplitudes/(1+np.exp(-(q-centers)/widths)))
        onset=-np.expm1(-(q/.10)**2)
        upper=-np.expm1(-((3.20-q)/.15)**4) if q<3.20 else 0.
        return onset*upper*recruitment
    return float(raw(float(x))/raw(1.))

checks={}; examples={}
p=np.array([4,3,2,1,1])/11
for name,signal in [('striatum_half',[1,1,.5,1,1]),('pfc_half',[.5,1,1,1,1]),('striatum_zero',[1,1,0,1,1])]:
    x=-np.log(np.dot(p,np.exp(-4*np.array(signal))))/4
    c=state_output(x)
    examples[name]={'signals':signal,'D':float(x),'C':float(c)}
    checks[name]=all(f'{v:.3f}' in (ROOT/'states_sleep.tex').read_text() for v in [x,c])
checks['state_reference_normalization']=abs(state_output(1.)-1.)<1e-12
checks['state_pre_collapse_increase']=bool(np.all(np.diff([state_output(q) for q in np.linspace(.01,2.80,1001)])>0))
checks['state_absent_and_collapse']=state_output(0.)==0. and state_output(3.20)==0.
density=[1.4,1.,.7]; concs=[.5/(r-.5) for r in density]
examples['density']={'density':density,'required_ligand':concs}
checks['density_targets']=all(abs(r*l/(1+l)-.5)<1e-12 for r,l in zip(density,concs))
rpr=[(1+.4*s)*2/2.4 for s in [.75,.25]]
examples['rpr']={'positive_D2_share':[.75,.25],'gain':rpr}
checks['rpr_values']=[round(v,3) for v in rpr]==[1.083,.917]
x=np.linspace(1,2.5,1001)
checks['EEG_decreases_on_stated_interval']=bool(np.all(-.628+2*.107*x<0))
peak=(1.8+np.sqrt(1.8**2+2*.4))/2
checks['PAC_peak_inside_interval']=bool(1<peak<2.5)
examples['PAC_peak']=float(peak)
checks['EQ_doubling']=round(2**(-2/3),3)==.630
entropy=lambda q:-sum(v*math.log2(v) for v in q if v)
ind=entropy([1/256]*256);sync=entropy([.5,.5]+[0]*254)
checks['entropy_examples']=ind==8 and sync==1 and sync/8==.125
examples['entropy']={'alphabet':256,'independent_bits':ind,'locked_bits':sync,'locked_normalized':sync/8}
report={'checks':checks,'all_checks_pass':all(checks.values()),'examples':examples,'scope':'Illustrative derivations only. No participant fits.'}
(OUT/'restored_details_math.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))
assert report['all_checks_pass']


==> anc/reproducibility/math/verify_sleep_exits.py <==
"""Check competing sleep-entry examples and the plotted entry markers.

These checks validate the declared equations and schematic coordinates.
They do not estimate biological boundaries or validate clinical sleep staging.
Run from either the manuscript or the extracted arXiv source tree.
"""
from pathlib import Path
import json
import math
import re


REPRO = Path(__file__).resolve().parents[1]
SOURCE = REPRO.parent.parent if REPRO.parent.name == "anc" else REPRO.parent
text = (SOURCE / "states_sleep.tex").read_text(encoding="utf-8")
figure = (SOURCE / "figures/06_sleep.tex").read_text(encoding="utf-8")
line = next(s for s in text.splitlines() if s.startswith("For this example, set"))
x_rem, x_wake, delta_rem, delta_wake = map(float, re.findall(r"=([0-9.]+)", line))
initial = float(re.search(r"signals initially at \$([0-9.]+)\$", text)[1])
targets = list(map(float, re.findall(r"With \$d=([0-9.]+)\$", text)))
assert len(targets) == 2
durations = {"REM": delta_rem, "wake": delta_wake}


def crossing(target, boundary):
    if target <= boundary:
        return math.inf
    return -math.log((target - boundary) / (target - initial))


def integrated_step(target, t):
    return target + (initial - target) * math.exp(-t)


def sampled_exit(signal, end=8.0, step=0.0005):
    """Independent time-grid evaluation with a reset on every range exit."""
    previous = None
    started = 0.0
    for k in range(int(end / step) + 1):
        t = k * step
        x = signal(t)
        region = "wake" if x >= x_wake else "REM" if x >= x_rem else None
        if region != previous:
            started = t
            previous = region
        if region is not None and t - started >= durations[region]:
            return region, t
    return None, math.inf


rem_time = crossing(targets[0], x_rem) + delta_rem
wake_time = crossing(targets[1], x_wake) + delta_wake
rem_transit = crossing(targets[1], x_wake) - crossing(targets[1], x_rem)
rem_grid = sampled_exit(lambda t: integrated_step(targets[0], t))
wake_grid = sampled_exit(lambda t: integrated_step(targets[1], t))


def brief_pulse(t):
    if t <= 1:
        return integrated_step(targets[1], t)
    return initial + (integrated_step(targets[1], 1) - initial) * math.exp(-(t - 1))


checks = {
    "ordered_boundaries_and_positive_durations": 0 < x_rem < x_wake
        and delta_rem > 0 and delta_wake > 0,
    "REM_plateau_matches_independent_grid": rem_grid[0] == "REM"
        and abs(rem_grid[1] - rem_time) < 0.0011,
    "wake_step_bypasses_completed_REM": rem_transit < delta_rem
        and wake_grid[0] == "wake" and abs(wake_grid[1] - wake_time) < 0.0011,
    "brief_excursion_resets_without_entry": sampled_exit(brief_pulse)[0] is None,
    "low_plateau_has_no_exit": sampled_exit(lambda t: initial)[0] is None,
    "worked_numbers_match_manuscript": all(f"{v:.3f}" in text
        for v in (rem_time, wake_time, rem_transit)),
}

# Calculate crossings from the TikZ trajectory rather than the prose examples.
trajectory_line = next(s for s in figure.splitlines()
                       if s.startswith(r"\addplot[dopaminecolor,"))
points = [(float(t), float(y) / 100) for t, y in
          re.findall(r"\(([-\d.]+),([-\d.]+)\)", trajectory_line)]
marker_line = next(s for s in figure.splitlines()
                   if s.startswith(r"\addplot[only marks,"))
markers = [(float(t), float(y) / 100) for t, y in
           re.findall(r"\(([-\d.]+),([-\d.]+)\)", marker_line)]


def linear_value(t):
    for (a, ya), (b, yb) in zip(points, points[1:]):
        if a <= t <= b:
            return ya + (yb - ya) * (t - a) / (b - a)
    raise ValueError(t)


def rising_crossings(boundary):
    return [a + (boundary - ya) * (b - a) / (yb - ya)
            for (a, ya), (b, yb) in zip(points, points[1:])
            if ya < boundary <= yb]


# The schematic uses tau_m = one minute on a time axis in hours.
expected_markers = [(t + delta_rem / 60, "REM") for t in rising_crossings(x_rem)]
expected_markers += [(t + delta_wake / 60, "wake") for t in rising_crossings(x_wake)]
expected_markers.sort()
checks["figure_has_four_correct_entry_markers"] = len(markers) == len(expected_markers) == 4
if checks["figure_has_four_correct_entry_markers"]:
    for (t, y), (expected, region) in zip(markers, expected_markers):
        checks[f"figure_{region}_entry_{t:.3f}"] = abs(t - expected) < 1e-8 \
            and abs(y - linear_value(t)) < 1e-8
        start = expected - durations[region] / 60
        samples = [start + (expected - start) * k / 100 for k in range(1, 101)]
        checks[f"figure_{region}_residence_{t:.3f}"] = all(
            x_rem <= linear_value(u) < x_wake if region == "REM"
            else linear_value(u) >= x_wake for u in samples)
        # Both panels must start the corresponding shaded episode at the marker.
        shaded = re.findall(r"\\fill\[[^]]+\] \(axis cs:([-\d.]+),0\) rectangle", figure)
        checks[f"figure_panels_aligned_{t:.3f}"] = sum(
            abs(float(s) - expected) < 1e-8 for s in shaded) == 2

report = {
    "parameters": {"initial": initial, "x_REM": x_rem, "x_wake": x_wake,
                   "REM_duration_in_tau": delta_rem, "wake_duration_in_tau": delta_wake},
    "REM_entry_in_tau": rem_time, "wake_entry_in_tau": wake_time,
    "REM_range_transit_in_tau": rem_transit,
    "sampled_exits": {"moderate_step": rem_grid, "larger_step": wake_grid},
    "figure_entry_times_hours": [t for t, _ in expected_markers],
    "checks": checks, "all_checks_pass": all(checks.values()),
    "scope": "Mathematical and figure checks only. No physiological parameter estimation.",
}
output = REPRO / "checks/sleep_exit_rule.json"
output.parent.mkdir(exist_ok=True)
output.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
print(json.dumps(report, indent=2))
assert report["all_checks_pass"], [k for k, v in checks.items() if not v]


==> anc/reproducibility/provenance.json <==
{
  "scope": "Aggregate outputs only; no participant-level rows or identifiers. Full-precision reported estimates retained.",
  "exports": {
    "entry_maintenance_results.csv": {
      "source_sha256": "c19bcbbd1abca9925778149a04066fd78ef49ce49c94f79b8cd2be081c1f66a0",
      "rows": 16,
      "removed_columns": [
        "top_information_participant"
      ],
      "public_sha256": "0561bf4b349547c679311537b85cdc227fe5f2e60bc1666f765ed0deef95bdc9"
    },
    "conventional_timing_results.csv": {
      "source_sha256": "39a17a833566e4bf469a77403eba4047b563bcd8316126342d3f665073f40986",
      "rows": 16,
      "removed_columns": [
        "top_information_participant"
      ],
      "public_sha256": "bf1912ff8ed50a63cdfddcdd2e07e585d13defa3151f9d171982f8e07621edd5"
    },
    "ordinal_comparison.csv": {
      "source_sha256": "8a0a49bf1f2d99a2c595ce792d975c340a5599bcb810f40f74b36423c0415ce3",
      "rows": 3,
      "removed_columns": [],
      "public_sha256": "8a0a49bf1f2d99a2c595ce792d975c340a5599bcb810f40f74b36423c0415ce3"
    },
    "ordinal_synthetic_recovery.csv": {
      "source_sha256": "eea823afb29b3aca709b4839a8e537a9c6844a12dea37e82ada11ff1a3dc8469",
      "rows": 4,
      "removed_columns": [],
      "public_sha256": "eea823afb29b3aca709b4839a8e537a9c6844a12dea37e82ada11ff1a3dc8469"
    },
    "entry_lopo_summary.csv": {
      "rows": 2,
      "public_sha256": "53c2058f61f26e08fd1f5f611a024268fd0e62bc13a5e72da86e7beef2743af8",
      "scope": "Aggregate summaries of 137 participant-deletion refits under each of two fixed specifications. No participant identifiers."
    },
    "entry_joint_deletion.csv": {
      "rows": 8,
      "public_sha256": "2258e0cc16d88e761a1dfb1a217979c4a58cfaeab769b127651bc7b808dbe8e3",
      "analysis_source_sha256": "7ada773dfaaf6b52c230170e94cf6f6c470df18627a4c9fe7109986a3482be8d",
      "original_model_source_sha256": "5797b22576024258e003197d9befc0709f71e6957de8fa035e3b039d25801f30",
      "sensitivity_script_sha256": "7be82b9c676cec03d6f22ae959a5e54a76550e112bee4d39e5094a5156d5c43b",
      "scope": "Aggregate full fits and fixed-ranking joint deletion of top 1, 2, and 3 information contributors under each existing REM-entry specification. No participant identifiers."
    }
  },
  "initial_download": "July 2025 (author-confirmed), with later updates whose download dates are unavailable. Export dates in filenames are not treated as download dates."
}


==> anc/reproducibility/verify_results.py <==
"""Verify multiplicity and displayed estimates from the public aggregate tables."""
from pathlib import Path
import csv, json, math

ROOT = Path(__file__).resolve().parent


def read(name):
    with (ROOT / 'aggregates' / name).open(newline='', encoding='utf-8') as f:
        return list(csv.DictReader(f))


def holm(p):
    order = sorted(range(len(p)), key=p.__getitem__)
    result = [0.] * len(p)
    previous = 0.
    for rank, index in enumerate(order):
        previous = min(1., max(previous, (len(p) - rank) * p[index]))
        result[index] = previous
    return result


entry = read('entry_maintenance_results.csv')
timing = read('conventional_timing_results.csv')
ordinal = read('ordinal_comparison.csv')
recovery = read('ordinal_synthetic_recovery.csv')
checks = {}
for name, rows, column, size in [
    ('entry', entry, 'p_wild_holm_6', 6),
    ('timing', timing, 'p_wild_holm_8', 8),
]:
    family = [r for r in rows if r[column]]
    adjusted = holm([float(r['p_wild_cluster']) for r in family])
    checks[name + '_complete_family'] = len(family) == size
    checks[name + '_holm_recomputed'] = all(abs(a - float(r[column])) < 1e-12 for a, r in zip(adjusted, family))
    checks[name + '_interval_order'] = all(float(r['ci_low']) <= float(r['beta']) <= float(r['ci_high']) for r in rows)
    checks[name + '_no_identifier_column'] = not any('participant' in k.lower() or k.lower() == 'patno' for k in rows[0])

e = next(r for r in entry if r['sample'] == 'primary' and r['spec'] == 'calendar' and r['outcome'] == 'REM_wait120')
t = next(r for r in entry if r['sample'] == 'primary' and r['spec'] == 'trend' and r['outcome'] == 'REM_wait120')
o = next(r for r in ordinal if r['fit_nodes'] == '7' and r['score_nodes'] == '15')
checks['entry_display_precision'] = [f"{float(e[k]):.3f}" for k in ['beta', 'ci_low', 'ci_high']] == ['1.220', '0.425', '2.014']
checks['trend_display_precision'] = [f"{float(t[k]):.3f}" for k in ['beta', 'ci_low', 'ci_high']] == ['0.905', '-0.037', '1.847']
checks['entry_sample'] = int(e['n_nights']) == 10537 and int(e['n_people']) == 137
checks['ordinal_sample'] = int(o['people']) == 254
checks['ordinal_display_precision'] = f"{float(o['conditional_gain']):.2e}" == '-7.38e-05'
checks['ordinal_interval_precision'] = [f"{float(o[k])*1000:.2f}" for k in ['conditional_CI_low', 'conditional_CI_high']] == ['-3.72', '3.68']
checks['synthetic_checks_are_four'] = len(recovery) == 4
lopo = read('entry_lopo_summary.csv')
checks['deletion_directions'] = len(lopo)==2 and all(int(r['positive_estimates'])==int(r['n_deletions'])==137 for r in lopo)
checks['deletion_ranges'] = [[f"{float(r[k]):.3f}" for k in ['minimum_beta','maximum_beta']] for r in lopo] == [['0.992','1.363'],['0.482','1.174']]
joint = read('entry_joint_deletion.csv')
checks['joint_deletion_complete'] = len(joint) == 8 and {
    (r['spec'], int(r['deleted_top_count'])) for r in joint
} == {(spec, k) for spec in ['calendar', 'trend'] for k in range(4)}
checks['joint_deletion_interval_order'] = all(float(r['ci_low']) <= float(r['beta']) <= float(r['ci_high']) for r in joint)
checks['joint_deletion_no_identifiers'] = not any('participant' in k.lower() or k.lower() == 'patno' for k in joint[0])
checks['joint_deletion_sample_counts'] = all(int(r['n_people']) == 137-int(r['deleted_top_count']) and int(r['n_people_cr_varying']) == 36-int(r['deleted_top_count']) for r in joint)
expected_joint = {
    ('calendar', 2): ['1.067', '-0.002', '2.135'],
    ('calendar', 3): ['1.203', '-0.072', '2.478'],
    ('trend', 2): ['0.728', '-0.194', '1.651'],
    ('trend', 3): ['0.878', '-0.213', '1.969'],
}
checks['joint_deletion_display_precision'] = all(
    [f"{float(r[k]):.3f}" for k in ['beta','ci_low','ci_high']] == expected_joint[(r['spec'], int(r['deleted_top_count']))]
    for r in joint if int(r['deleted_top_count']) >= 2
)
checks['joint_deletion_agrees_with_single'] = all(
    abs(float(r[k]) - float(next(s for s in lopo if s['spec'] == r['spec'])['top_contributor_removed_'+k])) < 1e-12
    for r in joint if r['deleted_top_count'] == '1' for k in ['beta','ci_low','ci_high']
)
checks['joint_deletion_agrees_with_full'] = all(
    abs(float(r[k]) - float((e if r['spec'] == 'calendar' else t)[k])) < 1e-12
    for r in joint if r['deleted_top_count'] == '0' for k in ['beta','ci_low','ci_high']
)
checks['joint_deletion_nested_information'] = all(
    all(a < b for a, b in zip(shares, shares[1:])) and 0 == shares[0] < shares[-1] < 1
    for spec in ['calendar', 'trend']
    for shares in [[float(r['full_fit_removed_information_share']) for r in joint if r['spec'] == spec]]
)
report = {
    'scope': 'Checks of saved aggregate results and their displayed precision. No participant fits, new hypothesis tests, or raw-data reconstruction.',
    'checks': checks,
    'all_checks_pass': all(checks.values()),
    'entry_minimum_holm': min(float(r['p_wild_holm_6']) for r in entry if r['p_wild_holm_6']),
    'timing_minimum_holm': min(float(r['p_wild_holm_8']) for r in timing if r['p_wild_holm_8']),
}
print(json.dumps(report, indent=2))
assert report['all_checks_pass']

